Revisiting and Accelerating the Basin Hopping Algorithm for Lennard-Jones Clusters: Adaptive and Parallel Implementation in Python

We present an adaptive and parallel implementation of the Basin Hopping (BH) algorithm for the global optimization of atomic clusters interacting via the Lennard-Jones (LJ) potential. The method integrates local energy minimization with adaptive step-size Monte Carlo moves and simultaneous evaluation of multiple trial structures, enabling efficient exploration of complex potential energy landscapes while maintaining a balance between exploration and refinement. Parallel evaluation of candidate structures significantly reduces wall-clock time, achieving nearly linear speedup for up to eight concurrent local minimizations. This framework provides a practical and scalable strategy to accelerate Basin Hopping searches, directly extendable to ab initio calculations such as density functional theory (DFT) on high-performance computing architectures.

==> basin_adapt.py <==
import numpy as np
import sys
import os
from scipy.optimize import minimize
import multiprocessing as mp

epsilon = 1.0
sigma = 1.0

def lj_energy(flat_coords):
    coords = flat_coords.reshape(-1, 3)
    n = len(coords)
    diff = coords[:, np.newaxis, :] - coords[np.newaxis, :, :]
    dists = np.linalg.norm(diff, axis=2)
    mask = np.triu(np.ones((n, n), dtype=bool), k=1)
    r = dists[mask]
    sr6 = (sigma / r)**6
    sr12 = sr6**2
    energy = np.sum(4 * epsilon * (sr12 - sr6))
    return energy

def parse_first_molden_structure(filename):
    with open(filename, 'r') as f:
        lines = f.readlines()
    i = 0
    while i < len(lines):
        if lines[i].strip().isdigit():
            natoms = int(lines[i].strip())
            coords = []
            for j in range(natoms):
                parts = lines[i + 2 + j].split()
                coords.append([float(p) for p in parts[1:4]])
            return np.array(coords), natoms
        i += 1
    raise ValueError("No valid structure found in the file.")

def write_molden_from_list(filename, structures):
    with open(filename, 'w') as f:
        for idx, (energy, coords) in enumerate(structures):
            f.write(f"{len(coords)}\n")
            f.write(f"Energy = {energy:.6f} LJ units (step {idx})\n")
            for atom, (x, y, z) in zip(['Li'] * len(coords), coords):
                f.write(f"{atom:<2} {x: .8f} {y: .8f} {z: .8f}\n")

class AdaptiveStep:
    def __init__(self, stepsize=0.5, target_acceptance=0.5, seed_id=None):
        self.stepsize = stepsize
        self.target_acceptance = target_acceptance
        self.accepted = 0
        self.total = 0
        self.seed_id = seed_id

    def __call__(self, x):
        # Propose a new candidate by adding uniform random perturbation within step size
        return x + np.random.uniform(-self.stepsize, self.stepsize, size=x.shape)

    def update(self, accepted):
        self.total += 1
        if accepted:
            self.accepted += 1
        if self.total % 10 == 0:
            rate = self.accepted / self.total
            # Adjust step size based on acceptance rate
            if rate < self.target_acceptance:
                self.stepsize *= 0.9
            else:
                self.stepsize *= 1.1
            print(f"[Seed {self.seed_id}] [Adapt] Acceptance rate: {rate:.2f}, new step size: {self.stepsize:.4f}", flush=True)
            self.accepted = 0
            self.total = 0

class StepCallback:
    def __init__(self, seed_id=None):
        self.accepted = []
        self.seed_id = seed_id
        self.counter = 0
        self.lowest_f = None

    def __call__(self, x, f, accepted):
        self.counter += 1
        if self.lowest_f is None or f < self.lowest_f:
            self.lowest_f = f

        status = "accepted" if accepted else "rejected"
        status_num = 1 if accepted else 0
        print(
            f"basinhopping step {self.counter-1}: "
            f"f {self.lowest_f:.3f} "
            f"trial_f {f:.3f} "
            f"{status} {status_num} "
            f"lowest_f {self.lowest_f:.3f}"
        )

        if accepted:
            coords = x.reshape(-1, 3).copy()
            self.accepted.append((f, coords))

def minimize_candidate(trial_x):
    # Perform local minimization of LJ energy starting from trial_x
    res = minimize(lj_energy, trial_x, method="L-BFGS-B", options={'maxfun': 100000})
    return res

def run_bh_parallel_candidates(seed, x0, stepsize=0.5, niter=100, n_candidates=8):
    print(f"[Seed {seed}] PID {os.getpid()} Starting BH with {niter} steps and {n_candidates} candidates...", flush=True)
    np.random.seed(seed)
    x_current = x0 + np.random.normal(0, 0.05, size=x0.shape)
    adaptive_step = AdaptiveStep(stepsize=stepsize, seed_id=seed)
    callback = StepCallback(seed_id=seed)

    with mp.Pool(n_candidates) as pool:
        for step in range(niter):
            # Generate candidate configurations by perturbing current structure
            candidates = [adaptive_step(x_current) for _ in range(n_candidates)]
            # Minimize energy locally for all candidates in parallel
            results = pool.map(minimize_candidate, candidates)

            energies = np.array([r.fun for r in results])
            solutions = [r.x for r in results]

            f_current = lj_energy(x_current)

            best_idx = np.argmin(energies)
            best_f = energies[best_idx]
            best_x = solutions[best_idx]

            accepted = False
            # Accept new state if energy is lower or probabilistically via Metropolis criterion
            if best_f < f_current or np.random.rand() < np.exp(-(best_f - f_current)/1.0):
                x_current = best_x
                accepted = True

            callback(x_current, best_f, accepted)
            adaptive_step.update(accepted)

    print(f"[Seed {seed}] PID {os.getpid()} Finished BH with {len(callback.accepted)} accepted structures.", flush=True)
    return callback.accepted

if __name__ == "__main__":
    mp.set_start_method('spawn', force=True)

    if len(sys.argv) != 2:
        print("Usage: python basin_rate.py input.molden")
        sys.exit(1)

    input_file = sys.argv[1]
    coords0, natoms = parse_first_molden_structure(input_file)
    x0 = coords0.flatten()

    # Run one Basin Hopping run with parallel evaluation (8 candidates per step)
    accepted_structures = run_bh_parallel_candidates(seed=0, x0=x0, niter=300, n_candidates=8)

    output_file = input_file.replace(".molden", "_accepted.molden")
    write_molden_from_list(output_file, accepted_structures)
    print(f"Accepted structures saved in: {output_file}", flush=True)

